k-Pareto Optimality-Based Sorting with Maximization of Choice

Topological sorting is an important technique in numerous practical applications, such as information retrieval, recommender systems, optimization, etc. In this paper, we introduce a problem of generalized topological sorting with maximization of choice, that is, of choosing a subset of items of a predefined size that contains the maximum number of equally preferable options (items) with respect to a dominance relation. We formulate this problem in a very abstract form and prove that sorting by k-Pareto optimality yields a valid solution. Next, we show that the proposed theory can be useful in practice. We apply it during the selection step of genetic optimization and demonstrate that the resulting algorithm outperforms existing state-of-the-art approaches such as NSGA-II and NSGA-III. We also demonstrate that the provided general formulation allows discovering interesting relationships and applying the developed theory to different applications.

==> plots/code/diversity_vs_area.py <==

#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Wed Jul 22 14:19:04 2020

@author: mathcomp
"""

import matplotlib.pyplot as plt 
import matplotlib
import numpy as np
import math
import tikzplotlib

#my_area_to_select = 0.4

precision = 0.0000001

def samesign(a, b):
        return a * b > 0

def invert(funct, value, low, high):
    def bisect(func, low, high):
        'Find root of continuous function where f(low) and f(high) have opposite signs'
        assert not samesign(func(low), func(high))
        midpoint =0
        while abs(low-high) > precision:
            midpoint = (low + high) / 2.0
            if samesign(func(low), func(midpoint)):
                low = midpoint
            else:
                high = midpoint
        return midpoint
    def to_bissect(x):
        return funct(x)-value
    return bisect(to_bissect, low, high)


def prod_area(k):
    if k == 0:
        return 0.0
    else:
        return k - k * math.log(k)

def prod_choice(k):
	return (k-k*math.log(k))*(k-k*math.log(k))-k*k*(0.5-math.log(k))

def prod_diversity(area): 
	if area==0: 
		return 1
	else:
		k = invert(lambda k: prod_area(k), area, 0, 1) 
		return prod_choice(k)/(area*area)

def sum_area(k):
	if k<1:
		return 0.5*k*k
	else:
		return 0.5*k*k - (k-1)*(k-1)


def sum_po_integral(k):
	if k <= 1:
		return (1/24)*k*k*k*k
	elif k>1:
		return (1/4)*(k-1)*(k-1) + 1/8 -k/3+(k*k)/4 -(1/8)*(k-1)**4 +(1/3)*k*(k-1)**3 - (1/4)*k*k*(k-1)*(k-1)

def sum_diversity(area): 
	if area==0: 
		return 2/3
	else:
		k = invert(lambda k: sum_area(k), area, 0, 2) 
		return (area*area-2*sum_po_integral(k))/(area*area)


def max_diversity(area):   
		return 0.5


def min_area(k):
		return 2*k-k*k


def min_po_integral(k):
		return k*(k/4)*(2-k*k)


def min_diversity(area):    
	if area==0: 
		return 3/4
	else:
		k = invert(lambda k: min_area(k), area, 0, 1) 
		return (area*area-2*min_po_integral(k))/(area*area)

areas =  np.linspace(0.0, 1, 100)  
		

min_diversities = np.array(list(map(lambda area: min_diversity(area), areas)))
max_diversities = np.array(list(map(lambda area: max_diversity(area), areas)))
sum_diversities = np.array(list(map(lambda area: sum_diversity(area), areas)))
prod_diversities = np.array(list(map(lambda area: prod_diversity(area), areas)))

# plotting the line 1 points
# default: matplotlib.rcParams['figure.figsize'] = [8.0, 6.0]
matplotlib.rcParams['figure.figsize'] = [2.5, 2.0]
plt.plot(areas, min_diversities, "k-",label = "min(x1,x2)") 
plt.plot(areas, max_diversities, "k:",label = "max(x1,x2)") 
plt.plot(areas, sum_diversities, "k-.",label = "x1+x2") 
plt.plot(areas, prod_diversities, "k--",label = "x1*x2") 

plt.xlim(0, 1)
plt.ylim(0, 1) 
# naming the x axis 
plt.xlabel('percentage selected') 
# naming the y axis 
plt.ylabel('diversity') 
# giving a title to my graph 
#plt.title('impartiality for various utility functions!') 
  
# show a legend on the plot 
plt.legend(loc='lower right') 
  
# function to show the plot 
plt.savefig('diversity_vs_area.png')
tikzplotlib.save("diversity_vs_area.tex", axis_height = '\\figH', axis_width = '\\figW')

plt.show() 
    


==> plots/code/rarification.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Wed Jul 22 14:19:04 2020

@author: mathcomp
"""

import matplotlib.pyplot as plt 
import numpy as np
import math

my_area_to_select = 0.4

precision = 0.0000001

def samesign(a, b):
        return a * b > 0

def invert(funct, value, low, high):
    def bisect(func, low, high):
        'Find root of continuous function where f(low) and f(high) have opposite signs'
        assert not samesign(func(low), func(high))
        midpoint =0
        while abs(low-high) > precision:
            midpoint = (low + high) / 2.0
            if samesign(func(low), func(midpoint)):
                low = midpoint
            else:
                high = midpoint
        return midpoint
    def to_bissect(x):
        return funct(x)-value
    return bisect(to_bissect, low, high)


def uniform_area(k):
    if k == 0:
        return 0.0
    else:
        return k - k * math.log(k)

def rarified_xi_area(k):
    return 2*math.sqrt(k)-k 

def rarified_x1x2_area(k):
    return k+2*math.sqrt(k)*(1-math.sqrt(k)) 

def uniform_k(area):
    return invert(lambda k: uniform_area(k), area, 0, 1)
    
def rarified_xi_k(area):
    return invert(lambda k:  rarified_xi_area(k), area, 0, 1)

def rarified_x1x2_k(area):
    return invert(lambda k:  rarified_x1x2_area(k), area, 0, 1)
    
my_uniform_k = uniform_k(my_area_to_select)
#print("my_uniform_k: "+str(my_uniform_k))
my_rarified_xi_k =  rarified_xi_k(my_area_to_select)
my_rarified_x1x2_k =  rarified_x1x2_k(my_area_to_select)

x1_values =  np.linspace(0.0, 1, 1000)

def uniform_x2(x1, k):
    if x1 is None:
        return np.nan
    if x1 <= k:
        return np.nan
    return k/x1

def rarified_x2_x2(x1, k):
    if x1 <= k:
        return np.nan
    return math.sqrt(k/x1)

def rarified_x1x2_x2(x1, k):
    if x1 <= math.sqrt(k):
        return np.nan
    return math.sqrt(k)/x1

uniform_x2_values = np.array(list(map(lambda x1: uniform_x2(x1, my_uniform_k), x1_values)))
rarified_x2_x2_values = np.array(list(map(lambda x1: rarified_x2_x2(x1, my_rarified_xi_k), x1_values)))
rarified_x1x2_x2_values = np.array(list(map(lambda x1: rarified_x1x2_x2(x1, my_rarified_x1x2_k), x1_values)))
# plotting the line 1 points  
plt.plot(x1_values, uniform_x2_values, "k-",label = "uniform") 
plt.plot(x1_values, rarified_x2_x2_values, "k:",label = "rarified x2") 
plt.plot(x1_values, rarified_x1x2_x2_values, "k-.",label = "rarified x1x2") 
plt.xlim(0, 1)
plt.ylim(0, 1) 
# naming the x axis 
plt.xlabel('x1') 
# naming the y axis 
plt.ylabel('x2') 
# giving a title to my graph 
#plt.title('impartiality for various utility functions!') 
  
# show a legend on the plot 
plt.legend() 
  
# function to show the plot 
plt.savefig('rarification_dx2_2x2.png')
plt.show() 
    

    


==> plots/code/selections_40pct.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Wed Jul 22 14:19:04 2020

@author: mathcomp
"""

import matplotlib.pyplot as plt 
import numpy as np
import math
import tikzplotlib


my_area_to_select = 0.4

precision = 0.0000001

def samesign(a, b):
        return a * b > 0

def invert(funct, value, low, high):
    def bisect(func, low, high):
        'Find root of continuous function where f(low) and f(high) have opposite signs'
        assert not samesign(func(low), func(high))
        midpoint =0
        while abs(low-high) > precision:
            midpoint = (low + high) / 2.0
            if samesign(func(low), func(midpoint)):
                low = midpoint
            else:
                high = midpoint
        return midpoint
    def to_bissect(x):
        return funct(x)-value
    return bisect(to_bissect, low, high)


'product, i.e. k-pareto optimality'
def prod_area(k):
    if k == 0:
        return 0.0
    else:
        return k - k * math.log(k)
    
def sum_area(k):
    if k<1:
        return 0.5 * k*k
    else:
        return  0.5 * k*k -(k-1)*(k-1)


def min_k(area):
    return invert(lambda k: 2*k-k*k, area, 0, 1)

def max_k(area):
    return invert(lambda k: k*k, area, 0, 1)

def sum_k(area):
    return invert(lambda k: sum_area(k), area, 0, 1)

def prod_k(area):
    return invert(lambda k: prod_area(k), area, 0, 1)
    
my_min_k = min_k(my_area_to_select)
my_max_k = max_k(my_area_to_select)
my_sum_k = sum_k(my_area_to_select)
my_prod_k = prod_k(my_area_to_select)
#print("my_uniform_k: "+str(my_uniform_k))

x1_values =  np.linspace(0.0, 1, 1000)

def min_x2(x1, k):
    if x1 is None:
        return np.nan
    if x1 < k:
        return np.nan
    return k

def max_x2(x1, k):
    if x1 is None:
        return np.nan
    if x1 > k:
        return np.nan
    return k

def sum_x2(x1, k):
    if x1 is None:
        return np.nan
    if k-x1>1:
        return np.nan
    if x1 > k: 
        return np.nan
    return k-x1

def prod_x2(x1, k):
    if x1 is None:
        return np.nan
    if x1 < k:
        return np.nan
    return k/x1

min_x2_values = np.array(list(map(lambda x1: min_x2(x1, my_min_k), x1_values)))
max_x2_values = np.array(list(map(lambda x1: max_x2(x1, my_max_k), x1_values)))
sum_x2_values = np.array(list(map(lambda x1: sum_x2(x1, my_sum_k), x1_values)))
prod_x2_values = np.array(list(map(lambda x1: prod_x2(x1, my_prod_k), x1_values)))

# plotting the line 1 points
plt.plot(x1_values, min_x2_values, "k-",label = "min(x1,x2)") 
plt.plot(min_x2_values, x1_values, "k-", label='_nolegend_') 
plt.plot(x1_values, max_x2_values, "k:",label = "max(x1,x2)") 
plt.plot( max_x2_values, x1_values, "k:", label='_nolegend_') 
plt.plot(x1_values, sum_x2_values, "k-.",label = "x1+x2") 
plt.plot(x1_values, prod_x2_values, "k--",label = "x1*x2") 
plt.xlim(0, 1)
plt.ylim(0, 1) 
# naming the x axis 
plt.xlabel('x1') 
# naming the y axis 
plt.ylabel('x2') 
# giving a title to my graph 
#plt.title('impartiality for various utility functions!') 
  
# show a legend on the plot 
plt.legend() 
  
# function to show the plot 
plt.savefig('selections_40pct.png')
tikzplotlib.save("selections_40pct.tex", axis_height = '\\figH', axis_width = '\\figW')

plt.show() 
    

    

